Contract Based Program Models for Software Model Checking

Model checking temporal properties of software is algorithmically hard. To be practically feasible, it usually requires the creation of simpler, abstract models of the software, over which the properties are checked. However, creating suitable abstractions is another difficult problem. We argue that such abstract models can be obtained with little effort, when the state transformation properties of the software components have already been deductively verified. As a concrete, language-independent representation of such abstractions we propose the use of \emph{flow graphs}, a formalism previously developed for the purposes of compositional model checking. In this paper, we describe how we envisage the work flow and tool chain to support the proposed verification approach in the context of embedded, safety-critical software written in~C.

==> examples/openclose.c <==
#define OPEN 1
#define CLOSED 0
#define N 32

int file_status;
int input;

/*@ ensures -(N*2) <= input <= N*2; */
void havoc_input(){}

/*@ assigns \nothing; */
int read_file(int i){
  return i; //Dummy statement
}

/*@ assigns \nothing; */
void write_file(int i) {
  //pass
}

/*@
  requires 0 <= n < N && file_status == OPEN;
  ensures file_status == CLOSED;
  assigns file_status;
*/
void file_operation(int n) {
  int i; i = 0;
  int tmp; tmp = 0;
  int sum; sum = 0;
  if (file_status == OPEN) {
    /*@ loop assigns i, tmp, sum; */
    while (i < n) {
      tmp = read_file(i);
      sum += tmp;
      i += 1;
    }
    write_file(sum);
    file_status = CLOSED;
  }
}

void main() {
  while(1) {
    havoc_input(); 
    if (0 < input && input < N) {
      file_status = OPEN;
      file_operation(input);
    }
  }
}


==> examples/steering-temporal_skeleton.c <==
int state[NUM_SIGNALS]; //global vehicle state
static int primaryCircuitNoFlowTime = 0; //counter

void steering() {
  VEHICLE_INFO veh_info;
  SENSOR_STATE prim_sensor;

  //read
  get_system_state(&veh_info);

  //evaluate
  eval_prim_sensor_state(&veh_info, &prim_sensor);
  secondary_steering(&veh_info, &prim_sensor);

  //write
  write(SECONDARY_CIRCUIT_HANDLES_STEERING, veh_info.secondCircHandlesStee);
  write(ELECTRIC_MOTOR_ACTIVATED, veh_info.electricMotorAct);
}


//scheduler
void main() {
  while(1) {
    steering();
    havoc_inputs();
  }
}


==> examples/temperature.c <==
volatile int in_kelvin;
int out_celsius;

/*@
  requires k >= 0;
  assigns \nothing;
  ensures \result == \old(k) - 273;
*/
void convert_temp(int k) {
  int res = k;
  res = res - 273;
  return res;
}

int main() {
  int c, k;
  while (1) {
    k = in_kelvin;        // read temp (in Kelvin)
    c = convert_temp(k);  // convert temp
    out_celsius = c;      // write temp (in Celsius)
  }
}


==> examples/tla_secondary_steering_fcn.c <==
/*
    Evaluates whether steering should be handled by the secondary circuit.
 */
void secondary_steering(VEHICLE_INFO * veh_info, SENSOR_STATE * sensor_state)
{
    char vehicleIsMoving;
    char vehicleIsMovingWithoutPrimaryPowerSteering;
    char primaryCircuitMalfunction;

    // Check whether the vehicle is moving.
    if(veh_info->wheelSpeed > VEH_MOVING_LIMIT)
    {
        vehicleIsMoving = TRUE;
    }
    else
    {
        vehicleIsMoving = FALSE;
    }

    // Check whether vehicle is moving without primary power steering.
    if(vehicleIsMoving == TRUE &&
      (*sensor_state == NO_FLOW || *sensor_state == SHORT_CIRCUIT))
    {
        vehicleIsMovingWithoutPrimaryPowerSteering = TRUE;
    }
    else
    {
        vehicleIsMovingWithoutPrimaryPowerSteering = FALSE;
    }

    // Let secondary circuit handle steering if necessary.
    if(vehicleIsMovingWithoutPrimaryPowerSteering == TRUE)
    {
        veh_info->secondCircHandlesStee = TRUE;
    }

    // Check if there is hydraulic malfunciton in the primary circuit
    if(primaryCircuitNoFlowTime >=
        TIME_TO_DETECT_HYDRAULIC_MALFUNCTION)
    {
        primaryCircuitMalfunction = TRUE;
    }
    else
    {
        primaryCircuitMalfunction = FALSE;
    }

    if(primaryCircuitMalfunction == TRUE)
    {
        veh_info->secondCircHandlesStee = TRUE;
    }

    // Activate the electric motor.
    if(veh_info->secondCircHandlesStee == TRUE
        && veh_info->parkingBrake == FALSE)
    {
       veh_info->electricMotorAct = TRUE;
    }
}

==> examples/tla_stee_counter_new_contract.c <==
/*
    This module controls the steering system of vehicles.

    The following is a list of requirements it should adhere to.

    Req. 1:
    If the primary circuit has no flow
    or a short circuit is detected
    then the primary circuit cannot provide power steering.

    Req. 2:
    The vehicle is considered to be moving
    if the wheel based speed signal is greater than 3 km/h.

    Req. 3:
    If the vehicle is moving
    and the primary circuit cannot provide power steering
    then the vehicle is moving without primary power steering.

    Req. 4:
    If the vehicle is moving without primary power steering
    then the secondary circuit should handle power steering.

    Req. 5:
    If the secondary circuit is providing power steering
    and the parking brake is not set
    then the electric motor must be activated.

    Req. 6:
    If the electric motor is activated
    and the primary circuit has no flow
    for 100 ms
    then there is a hydraulic malfunction in the primary circuit.

    Req. 7:
    If there is a hydraulic malfunction in the primary circuit
    then the secondary circuit should handle power steering.
 */

#define _(...) /* nothing */

#define VEH_MOVING_LIMIT 3
#define TIME_TO_DETECT_HYDRAULIC_MALFUNCTION 50
#define STEE_TIME_STEP 10

#define TRUE 1
#define FALSE 0

typedef enum
{
    WORKING,
    NO_FLOW,
    SHORT_CIRCUIT
} SENSOR_STATE;

typedef struct
{
    int wheelSpeed;
    int parkingBrake;
    int primLowFlow;
    int primHighVoltage;
    int secondCircHandlesStee;
    int electricMotorAct;
} VEHICLE_INFO;

typedef enum
{
    PARKING_BRAKE_APPLIED,
    PRIMARY_CIRCUIT_LOW_FLOW,
    PRIMARY_CIRCUIT_HIGH_VOLTAGE,
    WHEEL_BASED_SPEED,
    SECONDARY_CIRCUIT_HANDLES_STEERING,
    ELECTRIC_MOTOR_ACTIVATED,
    NUM_SIGNALS
} SIGNAL;

// ghost variables representing model_variables in requirements
// note: these should all be booleans
//@ ghost int model_vehicleIsMoving;
//@ ghost int model_vehicleMovingWithoutPrimaryPowerSteering;
//@ ghost int model_primaryCircuitProvidingPowerSteering;
//@ ghost int model_primaryNoFlowTime;
//@ ghost int model_primaryCircuitMalfunction;

int state[NUM_SIGNALS]; // Global state

// Counter for detecting sensor malfunction
static int primaryCircuitNoFlowTime = 0;

/*
    Reads the specified signal from the state.
 */
/*@
    //requires \valid_read(state + idx);
    requires 0 <= idx && idx < NUM_SIGNALS;
    //decreases 0;
    assigns \nothing;
    ensures \result == state[idx];
 */
int read(SIGNAL idx)
{
    if(idx < NUM_SIGNALS)
    {
        return state[idx];
    }
}

/*
    Writes the specified signal to the state.
 */
/*@
    //requires \valid(state + idx);
    requires 0 <= idx && idx < NUM_SIGNALS;
    //decreases 0;
    assigns state[idx];
    ensures state[idx] == val;
 */
void write(SIGNAL idx, int val)
{
    if(idx < NUM_SIGNALS)
    {
        state[idx] = val;
    }
}

/*
    Reads the current state of the system.
 */
/*@
    // requires \valid_read(state + (0..NUM_SIGNALS-1));
    requires \valid(veh_info);
    //decreases 0;
    assigns *veh_info;
    ensures veh_info->wheelSpeed == \old(state[WHEEL_BASED_SPEED]);
    ensures veh_info->parkingBrake == \old(state[PARKING_BRAKE_APPLIED]);
    ensures veh_info->primLowFlow == \old(state[PRIMARY_CIRCUIT_LOW_FLOW]);
    ensures veh_info->primHighVoltage == \old(state[PRIMARY_CIRCUIT_HIGH_VOLTAGE]);
    ensures veh_info->secondCircHandlesStee == \old(state[SECONDARY_CIRCUIT_HANDLES_STEERING]);
    ensures veh_info->electricMotorAct == \old(state[ELECTRIC_MOTOR_ACTIVATED]);
 */
void get_system_state(VEHICLE_INFO * veh_info)
{
    veh_info->wheelSpeed = read(WHEEL_BASED_SPEED);
    veh_info->parkingBrake = read(PARKING_BRAKE_APPLIED);
    veh_info->primLowFlow = read(PRIMARY_CIRCUIT_LOW_FLOW);
    veh_info->primHighVoltage = read(PRIMARY_CIRCUIT_HIGH_VOLTAGE);
    veh_info->secondCircHandlesStee = read(SECONDARY_CIRCUIT_HANDLES_STEERING);
    veh_info->electricMotorAct = read(ELECTRIC_MOTOR_ACTIVATED);
}

/*
    Evaluates the state of the primary steering circuit sensors.
 */
/*@
    requires \valid_read(veh_info);
    requires \valid(sensor_state);
    //decreases 0;
    assigns *sensor_state, primaryCircuitNoFlowTime, model_primaryNoFlowTime;
    ensures \old(veh_info)->primHighVoltage == TRUE
            ==> *sensor_state == SHORT_CIRCUIT;
    ensures \old(veh_info)->primHighVoltage != TRUE
            && veh_info->primLowFlow == TRUE
            ==> *sensor_state == NO_FLOW;
    ensures veh_info->primHighVoltage == FALSE
            && veh_info->primLowFlow == FALSE
            ==> *sensor_state == WORKING;
    ensures (\old(veh_info->primHighVoltage) == TRUE
          || \old(veh_info->primLowFlow) == TRUE)
                        <==> *sensor_state != WORKING;
    ensures *\old(sensor_state) == NO_FLOW
         || *\old(sensor_state) == SHORT_CIRCUIT
         || *\old(sensor_state) == WORKING;
    ensures ((\old(veh_info)->electricMotorAct == TRUE) &&
           (\old(veh_info)->primLowFlow == TRUE))
             ==> primaryCircuitNoFlowTime ==
                   \min(\old(primaryCircuitNoFlowTime) + STEE_TIME_STEP, 50);
    ensures (((\old(veh_info)->electricMotorAct == FALSE) ||
            (\old(veh_info)->primLowFlow == FALSE))
              ==> primaryCircuitNoFlowTime == 0);
 */

void eval_prim_sensor_state(VEHICLE_INFO * veh_info, SENSOR_STATE * sensor_state)
{
    if(veh_info->primHighVoltage == TRUE)
    {
        *sensor_state = SHORT_CIRCUIT;
    }
    else if(veh_info->primLowFlow == TRUE)
    {
        *sensor_state = NO_FLOW;
    }
    else
    {
        *sensor_state = WORKING;
    }

    if(veh_info->electricMotorAct == TRUE &&
       veh_info->primLowFlow == TRUE)
    {
      if (primaryCircuitNoFlowTime+STEE_TIME_STEP < TIME_TO_DETECT_HYDRAULIC_MALFUNCTION)
        {primaryCircuitNoFlowTime += STEE_TIME_STEP;}
      else {
        primaryCircuitNoFlowTime = TIME_TO_DETECT_HYDRAULIC_MALFUNCTION;
      }
    }
    else
    {
        primaryCircuitNoFlowTime = 0;
    }
}

/*
    Evaluates whether steering should be
    handled by the secondary circuit.
 */
/*@
    requires \valid(veh_info);
    requires \valid_read(sensor_state);
    requires *sensor_state == NO_FLOW
            || *sensor_state == SHORT_CIRCUIT
            || *sensor_state == WORKING;
    //decreases 0;
    assigns model_vehicleIsMoving, model_vehicleMovingWithoutPrimaryPowerSteering,
            veh_info->secondCircHandlesStee, veh_info->electricMotorAct,
            model_primaryCircuitMalfunction;

    // Req. 2
    ensures \old(veh_info)->wheelSpeed > VEH_MOVING_LIMIT
            <==> model_vehicleIsMoving == TRUE;

    // Req. 3
    ensures model_vehicleIsMoving == TRUE
            && \old(*sensor_state) != WORKING
            <==> model_vehicleMovingWithoutPrimaryPowerSteering == TRUE;

    // Req. 4
    ensures model_vehicleMovingWithoutPrimaryPowerSteering == TRUE
            ==> veh_info->secondCircHandlesStee == TRUE;

    // Req. 5
    ensures (veh_info->secondCircHandlesStee == TRUE
            && \old(veh_info)->parkingBrake == FALSE
            ==> veh_info->electricMotorAct == TRUE)
            &&
            (veh_info->secondCircHandlesStee == FALSE
              || \old(veh_info)->parkingBrake == TRUE
              ==> veh_info->electricMotorAct == \old(veh_info->electricMotorAct));

     ensures six: primaryCircuitNoFlowTime >= TIME_TO_DETECT_HYDRAULIC_MALFUNCTION
             <==> model_primaryCircuitMalfunction == TRUE;

     ensures seven: model_primaryCircuitMalfunction == TRUE
             ==> veh_info->secondCircHandlesStee == TRUE;

      //req
     ensures eight: (model_primaryCircuitMalfunction == FALSE
                   && model_vehicleMovingWithoutPrimaryPowerSteering == FALSE)
                     ==> (veh_info->secondCircHandlesStee ==
                            \old(veh_info->secondCircHandlesStee));
  */
void secondary_steering(VEHICLE_INFO * veh_info, SENSOR_STATE * sensor_state)
{
    char vehicleIsMoving;
    char vehicleIsMovingWithoutPrimaryPowerSteering;
    char primaryCircuitMalfunction;

    // Check whether the vehicle is moving.
    if(veh_info->wheelSpeed > VEH_MOVING_LIMIT)
    {
        vehicleIsMoving = TRUE;
    }
    else
    {
        vehicleIsMoving = FALSE;
    }

    // Check whether vehicle is moving without primary power steering.
    if(vehicleIsMoving == TRUE &&
      (*sensor_state == NO_FLOW || *sensor_state == SHORT_CIRCUIT))
    {
        vehicleIsMovingWithoutPrimaryPowerSteering = TRUE;
    }
    else
    {
        vehicleIsMovingWithoutPrimaryPowerSteering = FALSE;
    }

    // Let secondary circuit handle steering if necessary.
    if(vehicleIsMovingWithoutPrimaryPowerSteering == TRUE)
    {
        veh_info->secondCircHandlesStee = TRUE;
    }

    // Check if there is hydraulic malfunciton in the primary circuit
    if(primaryCircuitNoFlowTime >=
        TIME_TO_DETECT_HYDRAULIC_MALFUNCTION)
    {
        primaryCircuitMalfunction = TRUE;
    }
    else
    {
        primaryCircuitMalfunction = FALSE;
    }

    if(primaryCircuitMalfunction == TRUE)
    {
        veh_info->secondCircHandlesStee = TRUE;
    }

    // Activate the electric motor.
    //Moved here from above since I think this has to be the last to be executed
    if(veh_info->secondCircHandlesStee == TRUE
        && veh_info->parkingBrake == FALSE)
    {
       veh_info->electricMotorAct = TRUE;
    }

    //@ ghost model_vehicleMovingWithoutPrimaryPowerSteering = vehicleIsMovingWithoutPrimaryPowerSteering;
    //@ ghost model_vehicleIsMoving = vehicleIsMoving;

    //@ ghost model_primaryCircuitMalfunction = primaryCircuitMalfunction;
}

/*
    Module entry point function.
 */
/*@
    // requires \valid(state + (0..NUM_SIGNALS-1));
    //decreases 0;

    requires model_primaryNoFlowTime == primaryCircuitNoFlowTime;

    assigns state[SECONDARY_CIRCUIT_HANDLES_STEERING], state[ELECTRIC_MOTOR_ACTIVATED],
            model_vehicleIsMoving, model_vehicleMovingWithoutPrimaryPowerSteering,
            model_primaryCircuitProvidingPowerSteering, primaryCircuitNoFlowTime,
            model_primaryCircuitMalfunction, model_primaryNoFlowTime;

    // Req. 1-4 without intermediary variables *
    ensures (\old(state[PRIMARY_CIRCUIT_HIGH_VOLTAGE]) == TRUE
          || \old(state[PRIMARY_CIRCUIT_LOW_FLOW]) == TRUE)
            && \old(state[WHEEL_BASED_SPEED]) > VEH_MOVING_LIMIT
            ==> state[SECONDARY_CIRCUIT_HANDLES_STEERING] == TRUE;

    // Req. 1
    ensures (\old(state[PRIMARY_CIRCUIT_HIGH_VOLTAGE]) == TRUE
          || \old(state[PRIMARY_CIRCUIT_LOW_FLOW]) == TRUE)
               <==> model_primaryCircuitProvidingPowerSteering == FALSE;

    // Req. 2
    ensures \old(state[WHEEL_BASED_SPEED]) > VEH_MOVING_LIMIT
            <==> model_vehicleIsMoving == TRUE;

    // Req. 3
    ensures model_vehicleIsMoving == TRUE
            && model_primaryCircuitProvidingPowerSteering == FALSE
            <==> model_vehicleMovingWithoutPrimaryPowerSteering == TRUE;

    // Req. 4
    ensures model_vehicleMovingWithoutPrimaryPowerSteering == TRUE
            ==> state[SECONDARY_CIRCUIT_HANDLES_STEERING] == TRUE;

    // Req. 5
    ensures (state[SECONDARY_CIRCUIT_HANDLES_STEERING] == TRUE
            && \old(state[PARKING_BRAKE_APPLIED]) == FALSE
            ==> state[ELECTRIC_MOTOR_ACTIVATED] == TRUE)
            &&
            (state[SECONDARY_CIRCUIT_HANDLES_STEERING] == FALSE
            || \old(state[PARKING_BRAKE_APPLIED]) == TRUE
              ==> state[ELECTRIC_MOTOR_ACTIVATED] == \old(state[ELECTRIC_MOTOR_ACTIVATED]));

    // Req. 6
    ensures six: \old(state[ELECTRIC_MOTOR_ACTIVATED]) == TRUE
            && \old(state[PRIMARY_CIRCUIT_LOW_FLOW]) == TRUE
            ==> model_primaryNoFlowTime ==
                \min(\old(model_primaryNoFlowTime) + STEE_TIME_STEP, 50);
    ensures six_tree:
      \old(state[ELECTRIC_MOTOR_ACTIVATED]) == FALSE
                    || \old(state[PRIMARY_CIRCUIT_LOW_FLOW]) == FALSE
                    ==> model_primaryNoFlowTime == 0;

    ensures six_two: model_primaryNoFlowTime >= TIME_TO_DETECT_HYDRAULIC_MALFUNCTION
        <==> model_primaryCircuitMalfunction == TRUE;

    // Req. 7
    ensures seven: model_primaryCircuitMalfunction == TRUE
            ==> state[SECONDARY_CIRCUIT_HANDLES_STEERING] == TRUE;

    // req 8
    ensures eight: (model_primaryCircuitMalfunction == FALSE
              && model_vehicleMovingWithoutPrimaryPowerSteering == FALSE)
                ==> (state[SECONDARY_CIRCUIT_HANDLES_STEERING] ==
                      \old(state[SECONDARY_CIRCUIT_HANDLES_STEERING]));
*/
void steering()
{
    VEHICLE_INFO veh_info;
    SENSOR_STATE prim_sensor;

    get_system_state(&veh_info);

    eval_prim_sensor_state(&veh_info, &prim_sensor);
    //@ ghost model_primaryCircuitProvidingPowerSteering = (prim_sensor == WORKING);
    //@ ghost model_primaryNoFlowTime = primaryCircuitNoFlowTime;

    secondary_steering(&veh_info, &prim_sensor);

    write(SECONDARY_CIRCUIT_HANDLES_STEERING, veh_info.secondCircHandlesStee);
    write(ELECTRIC_MOTOR_ACTIVATED, veh_info.electricMotorAct);
}


==> examples/tla_steering_fcn.c <==
/*@
    requires model_primaryNoFlowTime == primaryCircuitNoFlowTime;

    assigns state[SECONDARY_CIRCUIT_HANDLES_STEERING], 
            state[ELECTRIC_MOTOR_ACTIVATED],
            model_primaryCircuitMalfunction, model_primaryNoFlowTime;

    // Req. 1-4 without intermediary variables
    ensures (\old(state[PRIMARY_CIRCUIT_HIGH_VOLTAGE]) == TRUE
          || \old(state[PRIMARY_CIRCUIT_LOW_FLOW]) == TRUE)
            && \old(state[WHEEL_BASED_SPEED]) > VEH_MOVING_LIMIT
            ==> state[SECONDARY_CIRCUIT_HANDLES_STEERING] == TRUE;

    // Req. 5
    ensures (state[SECONDARY_CIRCUIT_HANDLES_STEERING] == TRUE
            && \old(state[PARKING_BRAKE_APPLIED]) == FALSE
            ==> state[ELECTRIC_MOTOR_ACTIVATED] == TRUE)
            &&
            (state[SECONDARY_CIRCUIT_HANDLES_STEERING] == FALSE
            || \old(state[PARKING_BRAKE_APPLIED]) == TRUE
              ==> state[ELECTRIC_MOTOR_ACTIVATED] == \old(state[ELECTRIC_MOTOR_ACTIVATED]));

    // Req. 6
    ensures \old(state[ELECTRIC_MOTOR_ACTIVATED]) == TRUE
            && \old(state[PRIMARY_CIRCUIT_LOW_FLOW]) == TRUE
            ==> model_primaryNoFlowTime ==
                \min(\old(model_primaryNoFlowTime) + STEE_TIME_STEP, 50);
    ensures \old(state[ELECTRIC_MOTOR_ACTIVATED]) == FALSE
                    || \old(state[PRIMARY_CIRCUIT_LOW_FLOW]) == FALSE
                    ==> model_primaryNoFlowTime == 0;
    ensures model_primaryNoFlowTime >= TIME_TO_DETECT_HYDRAULIC_MALFUNCTION
        <==> model_primaryCircuitMalfunction == TRUE;

    // Req. 7
    ensures model_primaryCircuitMalfunction == TRUE
            ==> state[SECONDARY_CIRCUIT_HANDLES_STEERING] == TRUE;

    // Req. 8
    ensures (model_primaryCircuitMalfunction == FALSE
              && model_vehicleMovingWithoutPrimaryPowerSteering == FALSE)
                ==> (state[SECONDARY_CIRCUIT_HANDLES_STEERING] ==
                      \old(state[SECONDARY_CIRCUIT_HANDLES_STEERING]));
*/
void steering()
{
    VEHICLE_INFO veh_info;
    SENSOR_STATE prim_sensor;

    get_system_state(&veh_info);

    eval_prim_sensor_state(&veh_info, &prim_sensor);

    secondary_steering(&veh_info, &prim_sensor);

    write(SECONDARY_CIRCUIT_HANDLES_STEERING, veh_info.secondCircHandlesStee);
    write(ELECTRIC_MOTOR_ACTIVATED, veh_info.electricMotorAct);
}

